Towards Map-Agnostic Policies for Adaptive Informative Path Planning

Robots are frequently tasked to gather relevant sensor data in unknown terrains. A key challenge for classical path planning algorithms used for autonomous information gathering is adaptively replanning paths online as the terrain is explored given limited onboard compute resources. Recently, learning-based approaches emerged that train planning policies offline and enable computationally efficient online replanning performing policy inference. These approaches are designed and trained for terrain monitoring missions assuming a single specific map representation, which limits their applicability to different terrains. To address these issues, we propose a novel formulation of the adaptive informative path planning problem unified across different map representations, enabling training and deploying planning policies in a larger variety of monitoring missions. Experimental results validate that our novel formulation easily integrates with classical non-learning-based planning approaches while maintaining their performance. Our trained planning policy performs similarly to state-of-the-art map-specifically trained policies. We validate our learned policy on unseen real-world terrain datasets.

==> certificate/doc.py <==
def certificate(data):
    return (
        """\\documentclass{subfiles} \n
%---------------------------------------------------------------------------------------- \n
 \n
\\begin{document} \n
 \n
%---------------------------------------------------------------------------------------- \n
%	FIRST PAGE HEADER \n
%---------------------------------------------------------------------------------------- \n
\\onecolumn \n
 \n
~\\bigskip\\bigskip\\bigskip\\bigskip % Vertical whitespace \n
 \n
	\\section*{ \\LARGE{Certificate of Reproducibility} }\\vspace*{1cm}\\Large{ \n
	The authors of this publication declare that:} \n
 \n
	\\vspace{5pt} \n
	\\begin{enumerate} \n
		\\setlength{\\itemsep}{10pt} \n
        \\item The software related to this publication is distributed in the hope that it will be useful, support open research, and simplify the reproducability of the results but it comes without any warranty and without even the implied warranty of merchantability or fitness for a particular purpose.
  \\item \\textit{"""
        + data["main_developer"]
        + """} primarily developed the implementation related to this paper. This was done on  """
        + data["os"]
        + """.\n
	\\item \\textit{"""
        + data["code_inspected_by"]
        + """} verified that the code can be executed on a machine that follows the software specification given in the Git repository available at: \\\\ 
\\begin{center} \n
  \\url{"""
        + data["url_repo"]
        + """} \\end{center} \n \n \n
 \\item \\textit{"""
        + data["results_verified_by"]
        + """} verified that the experimental results presented in this publication can be reproduced using the implementation used at submission, which is labeled with a tag in the Git repository and can be retrieved using the command:\\\\ \n
%[language=bash] \n
\\begin{center} \n
  \\verb|git checkout """
        + data["git_tag_results"]
        + """| \n
\\end{center} \n
\\end{enumerate} \n
\\twocolumn \n
\\end{document}"""
    )


==> certificate/generate_certificate.py <==
#!/bin/python
import yaml
import os
from doc import certificate

__KEYS__ = [
    "main_developer",
    "code_inspected_by",
    "url_repo",
    "git_tag_results",
    "results_verified_by",
    "os",
]


def empty(string):
    return string is None


if __name__ == "__main__":
    __PATH__ = os.path.dirname(os.path.abspath(__file__))
    data_path = os.path.join(__PATH__, "data.yaml")
    output_path = os.path.join(__PATH__, "certificate.tex")
    stream = open(data_path, "r")
    certificate_data = yaml.safe_load(stream)
    is_data_empty = False
    for x in certificate_data.values():
        is_data_empty = is_data_empty or empty(x)
    we_have_all_keys = True
    for x in __KEYS__:
        if x not in certificate_data.keys():
            we_have_all_keys = False

    if not we_have_all_keys:
        raise RuntimeError(
            "You modified the keys into the data.yaml file, copy paste the original from ipb gitlab"
        )

    if is_data_empty:
        raise RuntimeError(
            "You need to fill the certificate data in certificate/data.yaml"
        )
    with open(output_path, "w") as f:
        f.write(certificate(certificate_data))

